Continual Quantization-Aware Pre-Training: When to transition from 16-bit to 1.58-bit pre-training for BitNet language models?

Large language models (LLMs) require immense resources for training and inference. Quantization, a technique that reduces the precision of model parameters, offers a promising solution for improving LLM efficiency and sustainability. While post-training quantization methods typically achieve 4-8 bits per parameter, recent research suggests that training LLMs with 1.58 bits per weight parameter from scratch can maintain model accuracy while greatly reducing memory requirements and energy consumption at inference time. Here, we investigate a training strategy for quantization-aware pre-training, where the models are first trained with 16-bit precision and then transition into 1.58-bit quantization-aware training. Our results on 11 downstream tasks show that this 16-to-1.58-bit training strategy is preferable over full 1.58-bit training and leaves models closer to those which have undergone 16-bit training. We further investigate the effects of retaining the optimizer state at the transition point and gradually phasing in quantization strength -- finding that both techniques alleviate the magnitude of loss spikes, but also that these effects can be compensated through further training.

==> results2table.py <==
import pandas as pd
import os
import glob

csv_files = glob.glob("results_2025-02-13/cpt/*.csv")

def harvest(path):
    basename = os.path.basename(path)
    name = os.path.splitext(basename)[0]
    if "__downstream__" not in name:
        return None
    setting, rest = name.split("__downstream__", 1)
    dataset_and_metric, model_spec = rest.split('-', 1)
    print(basename)
    try:
        df = pd.read_csv(path, header=None)
        value = float(df.tail(1)[1].values[0])
    except pd.errors.EmptyDataError:
        print("Empty file", path)
        return None

    record = {"Setting": setting, "Dataset": dataset_and_metric, "Model": model_spec, "Value": value}
    print(record)
    return record



#### Downstream table ####
records = [harvest(path) for path in csv_files]
records = list(filter(lambda x: x is not None, records))
print(len(records))
df = pd.DataFrame(records)
print(df["Dataset"].unique())

pivot_df = df.pivot_table(index="Model", columns="Dataset", values="Value").reset_index()
print(pivot_df.head())

with open("downstream_table.tex", "w") as f:
    print(pivot_df.to_latex(index=False, float_format="{:0.4f}".format), file=f)

